An unfitted discontinuous Galerkin scheme for conservation laws on evolving surfaces

Motivated by considering partial differential equations arising from conservation laws posed on evolving surfaces, a new numerical method for an advection problem is developed and simple numerical tests are performed. The method is based on an unfitted discontinuous Galerkin approach where the surface is not explicitly tracked by the mesh which means the method is extremely flexible with respect to geometry. Furthermore, the discontinuous Galerkin approach is well-suited to capture the advection driven by the evolution of the surface without the need for a space-time formulation, back-tracking trajectories or streamline diffusion. The method is illustrated by a one-dimensional example and numerical results are presented that show good convergence properties for a simple test problem.

==> install_extra_packages.sh <==
#!/bin/bash

# go to extra_packages directory
cd extra_packages

# unzip packages
unzip -o cleveref.zip
unzip -o ntheorem.zip
cd siamart && unzip -o siamart_0116.zip && cd ..

# compile packages
cd cleveref
printf 'y\n' | tex cleveref.ins
cd ..
cd ntheorem
printf 'y\ny\ny\n' | tex ntheorem.ins
cd ..

# go back to main directory
cd ..

# install packages
cp extra_packages/cleveref/cleveref.sty .
cp extra_packages/ntheorem/ntheorem.sty .
cp extra_packages/ntheorem/ntheorem.std .
cp extra_packages/siamart/siamart.cls .


